Greedy construction of quadratic manifolds for nonlinear dimensionality reduction and nonlinear model reduction

Dimensionality reduction on quadratic manifolds augments linear approximations with quadratic correction terms. Previous works rely on linear approximations given by projections onto the first few leading principal components of the training data; however, linear approximations in subspaces spanned by the leading principal components alone can miss information that are necessary for the quadratic correction terms to be efficient. In this work, we propose a greedy method that constructs subspaces from leading as well as later principal components so that the corresponding linear approximations can be corrected most efficiently with quadratic terms. Properties of the greedily constructed manifolds allow applying linear algebra reformulations so that the greedy method scales to data points with millions of dimensions. Numerical experiments demonstrate that an orders of magnitude higher accuracy is achieved with the greedily constructed quadratic manifolds compared to manifolds that are based on the leading principal components alone.

==> PlotSources/modify.py <==
from glob import glob

files = glob('*.tex')

for f in files:
  # Open the file in read mode
  with open(f, 'r') as fo:
    lines = fo.readlines()

  # Create a new list to store modified lines
  modified_lines = []
  for l in lines:
    # Replace the occurrences of `f[:-4]` with `f[:-4]+'_pdf'`
    modified_line = l.replace(f[:-4], f[:-4] + '_pdf')
    modified_lines.append(modified_line)

  # Write the modified lines back to the file
  with open(f, 'w') as fo:
    fo.writelines(modified_lines)

